A Spectral Canonical Electrostatic Algorithm

Studying single-particle dynamics over many periods of oscillations is a well-understood problem solved using symplectic integration. Such integration schemes derive their update sequence from an approximate Hamiltonian, guaranteeing that the geometric structure of the underlying problem is preserved. Simulating a self-consistent system over many oscillations can introduce numerical artifacts such as grid heating. This unphysical heating stems from using non-symplectic methods on Hamiltonian systems. With this guidance, we derive an electrostatic algorithm using a discrete form of Hamilton's Principle. The resulting algorithm, a gridless spectral electrostatic macroparticle model, does not exhibit the unphysical heating typical of most particle-in-cell methods. We present results of this using a two-body problem as an example of the algorithm's energy- and momentum-conserving properties.

==> tentshape.py <==
from matplotlib import pyplot as plt
import matplotlib as mpl
mpl.rc('font',**{'family':'serif','serif':['Palatino'], 'size':16})
mpl.rc('text', usetex=True)

import numpy as np

x = np.linspace(-10., 10., num=500)
k = 4.5

envelope = 2*(1. - np.cos(x))/(x**2)
realpart = np.cos(k*x)*envelope
imagpart = np.sin(k*x)*envelope

plt.plot(x, envelope, c='k')
plt.plot(x, realpart, c='b')
plt.plot(x, imagpart, c='r')
plt.xlabel(r'$x \Delta k$')
plt.ylabel(r'$\Psi(x)$')
plt.tight_layout()
plt.show()

k = np.linspace(-1., 1.)
psi = 1 - np.abs(k)
plt.plot(k, psi, c='k')
plt.xlabel(r'$\frac{k - k_\sigma}{\Delta k}$')
plt.ylabel(r'$\Psi(k-k_\sigma)$')
plt.tight_layout()
plt.show()
